Prussian blue and Prussian white thin-film electrodes: Single-step electrodeposition for anode and cathode applications

This study examines how deposition potential influences the composition and nanoscale structure of Prussian Blue (PB)/Prussian White (PW)-family films, providing an experimental basis for assessing their proposed functions. Films were grown directly on Au/Cr/Si in a single potentiostatic step from a common aqueous bath at $-0.20$ to $+0.40$\,V versus a saturated calomel electrode, with a fixed deposition charge of 10\,mC. Electron microscopy, elemental analysis, X-ray photoelectron spectroscopy, and Raman spectroscopy revealed potential-dependent chemistry and nonmonotonic morphology. EDS indicated greater K incorporation in lower-potential deposits, whose Fe~2p and Raman features were consistent with more reduced, PW-like environments. Surface K/Fe ratios varied nonmonotonically from 1.129 to 1.322 across the series, corresponding to 52.95--56.94\% K within the detected K+Fe population. Larger faceted crystallites at $+0.30$\,V contrasted with finer pyramids and cracks at $+0.40$\,V. Selected PB-like and PW-like regions had local cubic lattice parameters of $(10.31\pm0.10)$\,\AA\ and $(10.36\pm0.10)$\,\AA, respectively; their overlapping uncertainties prevent discrimination by lattice spacing alone. Cross-sectional maps showed broadly uniform framework-element distributions within locally continuous coatings. Together, these observations relate deposition conditions to contrasting chemical and morphological starting states without establishing bulk stoichiometry or phase purity. A literature-grounded outlook identifies ion storage, sensing, electrochromism, resistive switching, and ion handling as research opportunities requiring functional validation in these films.

==> anc/data/atomic_concentrations.csv <==
analysis_id,E_dep_V_vs_SCE,Fe,F,O,N1,N2,N3,N_total,Ca,K,C1,C2,C3,C4,C_total,Au
10:1,-0.20,7.9,,6.4,1.3,0.9,26.1,28.3,0.4,9.6,2.0,1.9,3.6,39.7,47.2,0.35
11:1,-0.20,7.5,,7.3,1.2,0.7,25.4,27.3,0.4,9.7,2.1,2.1,3.6,39.6,47.4,0.34
12:1,-0.20,7.4,,7.5,1.1,0.7,25.4,27.2,0.5,9.6,2.1,2.0,3.7,39.7,47.6,0.22
13:1,-0.20,7.4,,6.5,1.3,0.8,25.0,27.1,0.3,9.2,1.9,1.9,3.8,39.8,47.4,1.90
1:1,-0.10,7.0,3.3,8.2,1.2,0.7,24.1,26.0,0.4,9.1,2.1,1.9,3.6,38.3,45.8,0.16
2:1,-0.10,7.0,2.1,8.8,1.0,0.5,23.9,25.5,0.5,9.4,2.2,2.0,3.6,38.9,46.7,0.02
3:1,-0.10,7.0,2.5,8.7,1.0,0.5,24.2,25.7,0.5,9.5,2.2,1.8,3.4,38.6,46.1,0.03
4:1,-0.10,6.9,1.9,8.4,1.1,0.8,23.6,25.6,0.4,8.9,2.2,2.0,4.0,39.3,47.5,0.51
5:1,0.00,7.0,1.8,8.0,1.1,0.5,24.4,26.0,0.6,9.3,2.2,1.8,3.6,39.5,47.1,0.03
6:1,+0.10,7.2,3.9,7.8,1.2,0.7,24.6,26.5,0.4,9.3,2.0,1.8,3.4,37.7,44.9,
7:1,+0.20,7.5,2.6,7.6,1.1,0.6,25.2,26.8,0.4,9.5,2.0,1.9,3.4,38.2,45.6,
8:1,+0.30,5.9,2.2,10.9,1.2,3.9,22.6,27.7,0.4,3.5,2.1,2.7,6.5,38.2,49.5,
9:1,+0.40,4.6,,11.8,1.6,4.1,17.3,23.0,,1.2,2.1,2.8,7.2,47.4,59.5,


==> anc/data/binding_energies_eV.csv <==
analysis_id,E_dep_V_vs_SCE,Fe,F,O,N1,N2,N3,N_total,Ca,K,C1,C2,C3,C4,C_total,Au
10:1,-0.20,708.7,,532.4,402.1,399.7,397.9,,346.8,293.4,288.8,287.6,286.2,284.8,,83.9
11:1,-0.20,708.7,,532.5,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,83.9
12:1,-0.20,708.7,,532.4,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.1,284.8,,83.9
13:1,-0.20,708.7,,532.5,402.1,399.8,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,84.0
1:1,-0.10,708.7,689.0,532.4,402.1,399.7,397.9,,346.8,293.4,288.8,287.6,286.2,284.8,,83.9
2:1,-0.10,708.7,688.7,532.4,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,83.9
3:1,-0.10,708.7,688.9,532.3,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,83.9
4:1,-0.10,708.7,688.7,532.3,402.1,399.7,397.9,,347.0,293.4,288.8,287.6,286.2,284.8,,83.9
5:1,0.00,708.7,688.6,532.4,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,83.9
6:1,+0.10,708.7,688.9,532.3,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,
7:1,+0.20,708.7,689.0,532.4,402.1,399.7,397.9,,346.9,293.4,288.8,287.6,286.2,284.8,,
8:1,+0.30,708.5,688.8,532.6,402.0,399.3,397.7,,347.5,294.0,288.8,287.6,286.1,284.7,,
9:1,+0.40,708.3,,532.7,402.2,399.1,397.5,,,293.8,288.9,287.6,286.1,284.6,,


==> anc/data/fwhm_eV.csv <==
analysis_id,E_dep_V_vs_SCE,Fe,F,O,N1,N2,N3,N_total,Ca,K,C1,C2,C3,C4,C_total,Au
10:1,-0.20,1.2,,2.5,1.2,1.2,0.9,,1.8,1.0,1.1,1.1,1.1,1.1,,0.7
11:1,-0.20,1.2,,2.5,1.2,1.2,0.9,,1.8,1.0,1.1,1.1,1.1,1.1,,0.7
12:1,-0.20,1.2,,2.6,1.2,1.2,1.0,,1.8,1.1,1.1,1.1,1.1,1.1,,0.7
13:1,-0.20,1.2,,2.5,1.2,1.2,0.9,,1.4,1.0,1.1,1.1,1.1,1.1,,0.7
1:1,-0.10,1.2,2.4,2.5,1.2,1.2,1.0,,1.7,1.0,1.1,1.1,1.1,1.1,,0.7
2:1,-0.10,1.2,2.5,2.7,1.2,1.2,1.0,,1.8,1.1,1.1,1.1,1.1,1.1,,0.7
3:1,-0.10,1.2,2.5,2.6,1.1,1.1,1.0,,1.9,1.1,1.1,1.1,1.1,1.1,,0.7
4:1,-0.10,1.2,2.4,2.5,1.3,1.3,0.9,,1.9,1.0,1.1,1.1,1.1,1.1,,0.7
5:1,0.00,1.2,2.4,2.7,1.2,1.2,1.0,,2.1,1.0,1.1,1.1,1.1,1.1,,0.7
6:1,+0.10,1.2,2.5,2.6,1.2,1.2,1.0,,1.9,1.0,1.1,1.1,1.1,1.1,,
7:1,+0.20,1.2,2.4,2.6,1.1,1.1,0.9,,2.0,1.0,1.1,1.1,1.1,1.1,,
8:1,+0.30,1.0,2.5,2.7,1.8,1.8,0.9,,2.3,1.0,1.1,1.1,1.1,1.1,,
9:1,+0.40,1.1,,2.3,2.0,2.0,1.0,,,0.9,1.2,1.2,1.2,1.2,,

